Hadronic Final States in DIS at NNLO QCD with Parton Showers

We present a parton-shower matched NNLO QCD calculation for hadronic final state production in Deep Inelastic Scattering. The computation is based on the UNLOPS method and is implemented in the publicly available event generation framework SHERPA. Results are compared to measurements performed by the H1 collaboration.

==> mkarxiv.sh <==
#!/bin/bash

mkdir -p arxiv
git archive master | tar -x -C arxiv
cp dis.bbl arxiv
rm arxiv/SConstruct
rm arxiv/fig/make-plots.py
rm arxiv/fig/*/*.dat
rm arxiv/fig/*/*.sh
rm arxiv/fig/*/*/*.dat
rm arxiv/fig/*/*/*.txt

tar czvf arxiv.tar.gz arxiv

